A Two-Dimensional Extremizer for Relatively Inexact Gradient Descent

We give an explicit extremal function for one step of gradient descent when the gradient error is bounded relative to the true gradient. The function is the sum of a quadratic in one coordinate and a Huber function in the other. It attains, for every admissible relative error level and every stepsize in the intermediate regime, the proposed worst-case constants for both the final squared gradient divided by the initial objective gap and the final squared gradient divided by the objective decrease. This proves Conjecture 2.6 of Vernimmen and Glineur, first stated in June 2025. A change of variable reduces the parameter description to a scalar cubic with a rigorously specified root. We prove all parameter inequalities, derive a nonnegative-square certificate for the upper bound, and verify the matching construction directly. We also characterize the exact one-dimensional worst-case value and prove that two dimensions are necessary in the open intermediate regime.

==> verify.py <==
"""Supplementary checks for the explicit intermediate-regime construction.

Run: python verify.py
Dependency: sympy (which depends on mpmath).

Exact symbolic identities supplement the manuscript's written algebra. Numerical
spot checks are diagnostic evidence, not a proof over the parameter continuum.
"""

from pathlib import Path
import time

import sympy as sp
import mpmath as mp


def symbolic_checks():
    a, z, d2 = sp.symbols("a z delta_squared")
    h = 1 - a
    lam = z / (1 - z)
    A = a * (1 - z) + z**2
    B = a + z**2 + 2 * z**3
    R = 1 - z - z**2 + a * z
    P = d2 * h**2 * z - a**2 * z + a * z - a + z**3 + z**2 - z
    c2 = z * A
    v2 = a**2 * (1 - 2 * z)
    u2 = z**4 * (1 - 2 * z)
    g02 = v2 + c2
    g12 = u2 + c2
    f0 = v2 / 2 + c2 / 2 + (z**2 - a) * A
    error_times_h2 = (a**2 - z**2)**2 * (1 - 2 * z) + (z - 1)**2 * (z + a)**2 * c2 / z**2
    source_cubic = ((d2 - 1) * h**2 + 2 * h) * lam**3 + (2 * (d2 - 1) * h**2 + 5 * h - 4) * lam**2 + ((d2 - 1) * h**2 + 4 * h - 4) * lam + h - 1
    rho = (z**2 - a) / (2 * z * (1 - z))
    b = R / (2 * (1 - z))
    constrained_d2 = (a + z) * R / (z * h**2)
    residuals = {
        "source cubic after lambda = z/(1-z)": source_cubic - P / (1 - z)**3,
        "initial gradient norm factorization": g02 - (a + z) * (a - 2 * a * z + z**2),
        "final gradient norm factorization": g12 - z * (1 - z) * B,
        "initial objective factorization": f0 - (z - a) * B / 2,
        "objective-ratio identity": (z - a) * g12 - 2 * z * (1 - z) * f0,
        "relative-error residual is a multiple of the cubic": error_times_h2 - d2 * h**2 * g02 + g02 * P / z,
        "source objective-bound transformation": 2 * lam / (h * lam**2 + (2 * h - 1) * lam + h - 1) - 2 * z * (1 - z) / (z - a),
        "source decrease-bound transformation": 2 * lam / (h * lam**2 + 2 * (h - 1) * lam + h - 1) - 1 / rho,
        "Schur complement entry (0,0)": 2 * a * lam - 2 * b + 1 - constrained_d2 * h**2 * lam**2 / (2 * b),
        "Schur complement entry (0,1)": -(1 + a) * lam - a + constrained_d2 * h**2 * lam * (lam + 1) / (2 * b),
        "Schur complement entry (1,1)": 2 * lam + 1 - 2 * rho - constrained_d2 * h**2 * (lam + 1)**2 / (2 * b),
    }

    # Verify the whole completed-square certificate, using scalar symbols for
    # each vector coordinate. Summing the identity over coordinates gives the
    # Euclidean-vector identity in every dimension.
    g0, g1, e = sp.symbols("g0 g1 e")
    q01 = h * g1 * (g0 + e) + (g0 - g1)**2 / 2
    q10 = -h * g0 * (g0 + e) + (g0 - g1)**2 / 2
    weighted = (lam + 1) * q01 + lam * q10 + b * (e**2 / constrained_d2 - g0**2)
    square = rho * g1**2 + b / constrained_d2 * (e + constrained_d2 * h / (2 * b) * ((lam + 1) * g1 - lam * g0))**2
    residuals["full upper-bound completed-square identity"] = weighted - square
    messages = []
    for name, residual in residuals.items():
        if sp.factor(sp.cancel(residual)) != 0:
            raise AssertionError("Symbolic check failed: " + name)
        messages.append("PASS: " + name)
    return messages


def numerical_checks():
    mp.mp.dps = 100
    tol = mp.mpf("1e-70")
    root_tol = mp.mpf("1e-90")
    deltas = [mp.mpf(s) for s in ("0.00000001", "0.0001", "0.01", "0.1", "0.49", "0.5", "0.51", "0.8", "0.99", "0.99999999")]
    fractions = [mp.mpf(s) for s in ("0", "0.000001", "0.1", "0.5", "0.9", "0.999999", "1")]
    worst = {"error saturation": mp.mpf(0), "objective ratio": mp.mpf(0), "decrease ratio": mp.mpf(0), "cubic residual": mp.mpf(0), "upper-bound square": mp.mpf(0)}
    cases = 0
    crossings = 0

    def require(test, message):
        if not test:
            raise AssertionError(message)

    for delta in deltas:
        left = 3 / (2 * (1 + delta))
        right = (3 * delta + 2 - mp.sqrt(4 - 3 * delta**2)) / (2 * delta * (1 + delta))
        ar = 1 - right
        zr = (ar + mp.sqrt(ar**2 - 4 * ar)) / 2
        require(0 < zr < mp.mpf("0.5"), "Invalid right-endpoint z")
        require(left < right < 2 / (1 + delta), "Invalid intermediate interval")
        parameters = [(left + q * (right - left), "fraction=" + str(q)) for q in fractions]
        if left < 1 < right:
            parameters.append((mp.mpf(1), "h=1 crossing"))
            crossings += 1
        for h, label in parameters:
            a = 1 - h

            def p(z):
                return delta**2 * h**2 * z - a**2 * z + a * z - a + z**3 + z**2 - z

            if label == "fraction=0.0":
                z = mp.mpf("0.5")
            elif label == "fraction=1.0":
                z = zr
            else:
                low, high = zr, mp.mpf("0.5")
                pl, ph = p(low), p(high)
                require(pl * ph <= root_tol, "Root bracket failed")
                for _ in range(360):
                    middle = (low + high) / 2
                    pm = p(middle)
                    if pl * pm <= 0:
                        high = middle
                    else:
                        low, pl = middle, pm
                z = (low + high) / 2

            A = a * (1 - z) + z**2
            B = a + z**2 + 2 * z**3
            t2 = 1 - 2 * z
            c2 = z * A
            require(t2 >= -tol and c2 >= -tol, "Negative radicand")
            require(z > 0 and z**2 - a > 0 and z - a > 0 and a + z > 0 and B > 0, "Parameter positivity failed")
            T, c = mp.sqrt(max(mp.mpf(0), t2)), mp.sqrt(max(mp.mpf(0), c2))
            v, u = a * T, z**2 * T
            s = (z**2 - a) * c / z
            require(s >= 0, "Huber initial point is outside the asserted branch")
            g0 = (v, c)
            g1 = (u, c)
            direction = ((v - u) / h, s / h)
            error = (direction[0] - v, direction[1] - c)
            norm0 = v**2 + c**2
            norm1 = u**2 + c**2
            f0 = v**2 / 2 + c**2 / 2 + c * s
            f1 = norm1 / 2
            require(norm0 > 0 and norm1 > 0 and f0 > f1 > 0, "Degenerate objective or gradient")
            lam = z / (1 - z)
            rho = (z**2 - a) / (2 * z * (1 - z))
            b = (1 - z - z**2 + a * z) / (2 * (1 - z))
            require(lam > 0 and rho > 0 and b > 0, "Invalid certificate multiplier")
            objective_rate = 2 * z * (1 - z) / (z - a)
            decrease_rate = 1 / rho
            square_vector = [error[j] + delta**2 * h / (2 * b) * ((lam + 1) * g1[j] - lam * g0[j]) for j in range(2)]
            errors = {
                "error saturation": abs(sum(x*x for x in error) - delta**2 * norm0) / (1 + norm0),
                "objective ratio": abs(norm1 / f0 - objective_rate) / (1 + objective_rate),
                "decrease ratio": abs(norm1 / (f0 - f1) - decrease_rate) / (1 + decrease_rate),
                "cubic residual": abs(p(z)),
                "upper-bound square": sum(x*x for x in square_vector) / (1 + norm0),
            }
            for name, value in errors.items():
                require(value < tol, f"{name} failed at delta={delta}, {label}: {value}")
                worst[name] = max(worst[name], value)

            # Divide the source cubic by its asserted root; its other roots
            # are the roots of this quadratic. This checks the largest-root
            # convention independently of the bisection bracket.
            a3 = (delta**2 - 1) * h**2 + 2 * h
            a2 = 2 * (delta**2 - 1) * h**2 + 5 * h - 4
            a1 = (delta**2 - 1) * h**2 + 4 * h - 4
            q1 = a2 + a3 * lam
            q0 = a1 + q1 * lam
            discriminant = q1**2 - 4 * a3 * q0
            if discriminant >= 0:
                other_maximum = (-q1 + mp.sqrt(discriminant)) / (2 * a3)
                require(other_maximum <= lam + tol, "Selected root is not the largest real source-cubic root")
            cases += 1
    messages = [f"PASS: {cases} parameter instances at 100 decimal digits", "PASS: both interval endpoints, near-endpoint points, tiny delta and delta close to one", f"PASS: {crossings} additional instances with h=1", "PASS: all parameter signs and largest-real-root comparisons"]
    messages.extend("Maximum normalized residual, " + name + ": " + mp.nstr(value, 8) for name, value in worst.items())
    return messages


def main():
    started = time.perf_counter()
    lines = ["Supplementary verification of the explicit relatively inexact gradient construction", "Numerical checks are supplementary and are not a proof for all real parameters.", "Dependency: sympy (including its mpmath dependency).", ""]
    lines.extend(symbolic_checks())
    lines.append("")
    lines.extend(numerical_checks())
    lines.extend(["", "All checks passed.", f"Elapsed time: {time.perf_counter() - started:.2f} seconds."])
    report = "\n".join(lines) + "\n"
    Path(__file__).with_name("verification_results.txt").write_text(report, encoding="utf-8")
    print(report, end="")


if __name__ == "__main__":
    main()

